Extending the parking space

The action of the symmetric group $S_n$ on the set $Park_n$ of parking functions of size $n$ has received a great deal of attention in algebraic combinatorics. We prove that the action of $S_n$ on $Park_n$ extends to an action of $S_{n+1}$. More precisely, we construct a graded $S_{n+1}$-module $V_n$ such that the restriction of $V_n$ to $S_n$ is isomorphic to $Park_n$. We describe the $S_n$-Frobenius characters of the module $V_n$ in all degrees and describe the $S_{n+1}$-Frobenius characters of $V_n$ in extreme degrees. We give a bivariate generalization $V_n^{(\ell, m)}$ of our module $V_n$ whose representation theory is governed by a bivariate generalization of Dyck paths. A Fuss generalization of our results is a special case of this bivariate generalization.

==> anc/ParkExtendErrata.tex <==
\documentclass[11pt]{amsart}
\usepackage{latexsym,amscd,amssymb, graphicx, color, amsthm, bm, amsmath, cancel, enumitem}  
\usepackage{tikz}
\usepackage[margin=1in]{geometry}
\usepackage{hyperref}
\usepackage[all,cmtip]{xy}




\numberwithin{equation}{section}

\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{conjecture}[theorem]{Conjecture}
\newtheorem{observation}[theorem]{Observation}
\newtheorem{question}[theorem]{Question}
\newtheorem{problem}[theorem]{Problem}
\newtheorem{example}[theorem]{Example}
\newtheorem{remark}[theorem]{Remark}


\theoremstyle{definition}
\newtheorem{defn}[theorem]{Definition}



\newcommand{\Frob}{{\mathrm{Frob}}}
\newcommand{\Res}{{\mathrm{Res}}}
\newcommand{\CC}{{\mathbb{C}}}



\newcommand{\Ker}{\mathrm{Ker}}
\newcommand{\Park}{\mathrm{Park}}

\newcommand{\HH}{\mathbf{H}}









%--------------------------------------------------


\begin{document}



\title[Errata to ``Extending the parking space" by A. Berget and B. Rhoades]
{Errata to ``Extending the parking space" by A. Berget and B. Rhoades}


\author[Andrew Berget]{Andrew Berget}
\address
{Department of Mathematics \newline \indent
Western Washington University \newline \indent
Bellingham, WA, 98225, USA}
\email{andrew.berget@wwu.edu}

\author[Brendon Rhoades]{Brendon Rhoades}
\address
{Department of Mathematics \newline \indent
University of California, San Diego \newline \indent
La Jolla, CA, 92093, USA}
\email{bprhoades@ucsd.edu}








\maketitle


\section{Main} 


We correct the proof of the main result \cite[Thm. 7]{BR} of the article in question (as well as its special case \cite[Thm. 2]{BR}).
The lemmas \cite[Lem. 11, Lem. 13]{BR} do not imply that the maps 
\cite[(3.3)]{BR} and \cite[(3.7)]{BR} are isomorphisms as claimed, so the proofs of \cite[Thm. 7, Thm. 2]{BR} are incomplete as written.
We use linear algebra and 
results of \cite{BDR, HR, PS} to give a correct proof of \cite[Thm. 2, Thm. 7]{BR}.
We then prove that the maps \cite[(3.3), (3.7)]{BR} are isomorphisms.
The authors are grateful to Moxuan Liu for discussions which uncovered this error.

Let $(\HH, \langle -, - \rangle)$ be a finite-dimensional complex inner product space and let $V, W \subseteq \HH$ be subspaces.
Consider the orthogonal projections $\phi: V \rightarrow W$ of $V$ onto $W$ and $\psi: W \rightarrow V$ of $W$ onto $V$.
It is a fact of linear algebra that 
\begin{equation}
\label{linear-fact}
\text{$\phi$ is a bijection if and only if $\psi$ is a bijection.}
\end{equation}

We endow the polynomial ring $\CC[x_1, \dots, x_n, x_{n+1}]$ in $n+1$ variables with the inner product
\begin{equation}
\langle f, g \rangle := \text{ constant term of $\partial f (\bar{g})$},
\end{equation}
where $\partial f$ is the differential operator obtained by replacing each variable $x_i$ appearing in $f$ with $\partial/\partial x_i$ and 
$\bar{g}$ is obtained from $g$ by taking the complex conjugate of its coefficients.
The monomials in $\CC[x_1, \dots, x_{n+1}]$ are easily seen to form an orthogonal basis with respect to this inner product, so that 
both direct sum decompositions 
\begin{equation}
\CC[x_1, \dots, x_{n+1}] = \bigoplus_{a_1, \, \dots , \, a_{n+1} \, \geq \, 0} \CC \cdot \{ x_1^{a_1} \cdots x_{n+1}^{a_{n+1}} \} \quad \quad 
\CC[x_1, \dots, x_{n+1}] = \bigoplus_{d \, \geq \, 0} \CC[x_1, \dots, x_{n+1}]_d
\end{equation}
are orthogonal.

If $I \subseteq \CC[x_1, \dots, x_{n+1}]$ is any homogeneous ideal, let $I^\perp \subseteq \CC[x_1, \dots, x_{n+1}]$ be the orthogonal complement 
of $I$ with respect to $\langle - , - \rangle$. We have $\CC[x_1, \dots, x_{n+1}] = I \oplus I^\perp$ so that 
\begin{equation}
\label{harmonic-isomorphism}
\CC[x_1, \dots, x_{n+1}]/I \cong I^\perp
\end{equation}
as graded vector spaces. Since the inner product $\langle - , - \rangle$ is equivariant with respect to the natural action of $S_n$ on the variables $\{x_1, \dots, x_n\}$,
this is also an isomorphism of graded $S_n$-modules whenever $I$ is $S_n$-stable.
The space $I^{\perp}$ is called the {\em harmonic space} or {\em Macaulay inverse system} of
the ideal $I$ (or of the quotient $\CC[x_1, \dots, x_{n+1}]/I$).

Let us adopt the notation of \cite{BR}. The $S_n$-submodule $V^{(\ell,m)}_n \subseteq \CC[x_1, \dots, x_{n+1}]$
introduced in \cite[Def. 6]{BR} arises as a harmonic space for a certain $S_n$-stable homogeneous
 ideal $I^{(\ell,m)}_n \subseteq \CC[x_1, \dots, x_{n+1}]$
depending on the graph $K_{n+1}^{(\ell,m)}$.
Specifically, the ideal $I^{(\ell,m)}_n$ is generated by the polynomials
\begin{equation}
\left(  \sum_{i \, \in \, S} x_i \right)^{D_S}, \quad \quad S \subseteq [n+1]
\end{equation}
where $D_S$ counts edges in $K_{n+1}^{(\ell,m)}$ which join a vertex in $S$ to a vertex not in $S$.
Ardila and Postnikov proved \cite[Thm. 4.17, $k = -1$]{AP} that the ideals $I^{(\ell,m)}_n$ are equal to 
the ideals appearing in \cite[Thm. 2.7]{BDR} or \cite[Thm. 3.8 (5)]{HR} corresponding to the multiset of vectors 
$e_i - e_j$ for edges $i < j$ in $K_{n+1}^{(\ell,m)}$; in \cite[Thm. 2.7]{BDR} or \cite[Thm. 3.8 (5)]{HR} these ideals are defined
by an infinite generating set.
Either of the results \cite[Thm. 2.7]{BDR} or \cite[Thm. 3.8 (5)]{HR} apply to give 
$V^{(\ell,m)}_n = \left(I^{(\ell,m)}_n \right)^{\perp}$.




Let $W_n^{(\ell,m)} \subseteq \CC[x_1, \dots, x_{n+1}]$ be the subspace introduced in \cite[Proof of Thm. 7]{BR}; it has basis given by
sub-$(\ell,m)$-staircase monomials in $\CC[x_1, \dots, x_{n+1}]$.
Postnikov and Shapiro prove \cite[Thm. 3.1, $G = K_{n+1}^{(\ell,m)}$]{PS} that the monomials contained in $W_n^{(\ell,m)}$ form a basis of 
$\CC[x_1, \dots, x_{n+1}]/I^{(\ell,m)}_{n+1}$.  
In particular, the composite map
\begin{equation}
W_n^{(\ell,m)} \hookrightarrow \CC[x_1, \dots, x_{n+1}] \twoheadrightarrow \CC[x_1, \dots, x_{n+1}] / I^{(\ell,m)}_n
\end{equation}
of inclusion followed by projection
is an isomorphism of graded $S_n$-modules.  The isomorphism \eqref{harmonic-isomorphism} and the fact  \cite[Thm. 2.7]{BDR}, \cite[Thm. 3.8 (5)]{HR} that
\begin{equation}
V_n^{(\ell,m)} = \left( I^{(\ell,m)}_n \right)^{\perp}
\end{equation}
shows that $W_n^{(\ell,m)} \cong V_n^{(\ell,m)}$ as graded $S_n$-modules.
This proves \cite[Thm. 7]{BR}, and specializes at $\ell = m = 1$ to prove \cite[Thm. 3]{BR}.
 
 
 We now show that the composite homomorphism \cite[(3.7)]{BR} of $S_n$-modules
 \begin{equation}
 \phi^{(\ell,m)}: V^{(\ell,m)}_n \hookrightarrow \CC[x_1, \dots, x_{n+1}] \twoheadrightarrow \CC[x_1, \dots, x_n] \twoheadrightarrow W_n^{(\ell,m)}
 \end{equation}
 considered in \cite[Proof of Thm. 7]{BR}
 is a bijection.
At $\ell = m = 1$, the map $\phi$ appearing in \cite[(3.3)]{BR} is also a bijection.

  

 
 
 Consider the map of $S_n$-modules gives by the composite
 \begin{equation}
 \psi^{(\ell,m)}: W_n^{(\ell,m)} \hookrightarrow \CC[x_1, \dots, x_{n+1}] \twoheadrightarrow V^{(\ell,m)}_n
 \end{equation}
 where the second map is orthogonal projection onto the second factor of 
 \begin{equation}
 \CC[x_1, \dots, x_{n+1}] = I_n^{(\ell,m)} \oplus  \left( I^{(\ell,m)}_n \right)^{\perp} = I_n^{(\ell,m)} \oplus V_n^{(\ell,m)}.
 \end{equation}
 Each graded component of $\psi^{(\ell,m)}$ is orthogonal projection of $W_n^{(\ell,m)}$ onto $V_n^{(\ell,m)}$.
 On the other hand, the map $\phi^{(\ell,m)}$ fixes all sub-$(\ell,m)$-staircase monomials while sending any 
 non-sub-$(\ell,m)$-staircase monomial to $0$.
  Since the monomials in $\CC[x_1, \dots, x_{n+1}]$ are an orthogonal basis, each graded component of 
 $\phi^{(\ell,m)}$ is orthogonal projection of $V_n^{(\ell,m)}$ onto $W_n^{(\ell,m)}$.
 As in the last paragraph, Postnikov-Shapiro's result \cite[Thm. 3.1]{PS} shows that $\psi^{(\ell,m)}$ is a bijection.
 The linear algebra result \eqref{linear-fact} implies that $\phi^{(\ell,m)}$ is also a bijection.
 
 In closing, we also point out that the remark at the bottom of \cite[p. 55]{BR} about $\Park_4$
 not being a restriction of a direct sum of $M^\mu$-modules for $\mu \vdash 5$ is incorrect.
 Indeed, Konvalinka, Sulzgruber, and Tewari showed \cite{KST} that $\Park_n$ as an ungraded $S_n$-module
 is the restriction to $S_n$ of the $S_{n+1}$-action on the set 
 \begin{equation}
 \mathrm{conv}( w \cdot (n-1, n-2, \dots, 1, 0, 0) \,:\, w \in S_{n+1} ) \cap \mathbb{Z}^{n+1}
 \end{equation}
of lattice points in the `trimmed permutohedron'.  
See \cite{RRT}  for a proof of this result using orbit harmonics with extensions to Donaldson-Thomas theory.

 \begin{thebibliography}{99}
 
 

 \bibitem{AP} F. Ardila and A. Postnikov.
Combinatorics and geometry of power ideals.
{\em Trans. Amer. Math. Soc.}, {\bf 362 (8)} (2010), p. 4357--4384.


 {\em J. Combin. Theory Ser. A}, {\bf 123 (1)} (2014),  p. 43--56.
  
 
 \bibitem{BR} A. Berget and B. Rhoades.
Extending the parking space.
 {\em J. Combin. Theory Ser. A}, {\bf 123 (1)} (2014),  p. 43--56.
 
 \bibitem{BDR} 
 C. de Boor, N. Dyn, and A. Ron. On two polynomial spaces associated with a box spline.
 {\em Pacific J. Math.}, {\bf 142 (2)} (1991), 249--267.
 
 \bibitem{HR}
 O. Holtz and A. Ron. Zonotopal algebra.
 {\em Adv. Math.}, {\bf 227 (2)} (2011), 847--894.
 
 \bibitem{KST}
 M. Konvalinka, R. Sulzgruber, and V. Tewari.
 Trimming the permutaheron to extend the parking space.
 {\em Algebraic Combin.}, {\bf 4 (4)} (2021), 663--674.
 
 \bibitem{PS} A. Postnikov and B. Shapiro.
 Trees, parking functions, syzygies, and deformations of monomial ideals.
 {\em Trans. Amer. Math. Soc.}, {\bf 356} (2004),  p. 3109--3142.
 
 \bibitem{RRT}
 M. Reineke, B. Rhoades, and V. Tewari.
 Zonotopal algebras, orbit harmonics, and Donaldson-Thomas invariants of symmetric quivers.
 {\em Int. Math. Res. Not. IMRN}, Volume 2023, Issue 23, December 2023, p. 20169--20210.
 
 
 




\end{thebibliography} 





\end{document}









